Multivariate Density Estimation with Missing Data

Multivariate density estimation is a popular technique in statistics with wide applications including regression models allowing for heteroskedasticity in conditional variances. The estimation problems become more challenging when observations are missing in one or more variables of the multivariate vector. A flexible class of mixture of tensor products of kernel densities is proposed which allows for easy implementation of imputation methods using Gibbs sampling and shown to have superior performance compared to some of the exisiting imputation methods currently available in literature. Numerical illustrations are provided using several simulated data scenarios and applications to couple of case studies are also presented.

==> plots.R <==
load("cv_miss_new3.r")
####




plt <- function(aa, m_5, m_5_old, com_data, d, o) {

  
  
  data_plot <- c()
  for (j in 1:ncol(aa[[2]])) {
    pred_true = pred_new(aa,j,d[[1]],d[[2]], d[[3]])
    y.pred = pred_true$xj.pred
      y.pred.gibbs.l.new=apply(y.pred,1,quantile,prob=0.025)
      y.pred.gibbs.new=apply(y.pred,1,mean)
      y.pred.gibbs.u.new=apply(y.pred,1,quantile,prob=0.975)
      true = pred_true$true
      True = sort(true)
      new = y.pred.gibbs.new[order(true)]
      # plot(1:length(true),sort(true),"l",col="green")
      # lines(1:length(true),y.pred.gibbs.new[order(true)],col="blue")
      # lines(1:length(true),y.pred.gibbs.l.new[order(true)],col="blue",lty=2)
      # lines(1:length(true),y.pred.gibbs.u.new[order(true)],col="blue",lty=2)
    
    pred_true = pred_new(aa,j,o[[1]],o[[2]], o[[3]])
    y.pred = pred_true$xj.pred
    if(length(y.pred)!=0){
      y.pred.gibbs.l=apply(y.pred,1,quantile,prob=0.025)
      y.pred.gibbs=apply(y.pred,1,mean)
      y.pred.gibbs.u=apply(y.pred,1,quantile,prob=0.975)
      old = y.pred.gibbs[order(true)]
      #true = pred_true$true
      # plot(1:length(true),sort(true),"l",col="green")
      # lines(1:length(true),y.pred.gibbs[order(true)],col="red")
      # lines(1:length(true),y.pred.gibbs.l[order(true)],col="red",lty=2)
      # lines(1:length(true),y.pred.gibbs.u[order(true)],col="red",lty=2)
    }
    data_plot <- c(data_plot, True, new, True, old)
    if (ncol(aa[[2]]) == 2) 
    {nMeth = 6}  else  {nMeth = 7}
    for (i in 3:nMeth) {
      ind <- is.na(aa[[2]][,j])
      true = aa[[1]][ind,j]
      # plot(1:length(true),sort(true),"l",col="green")
      imputed <- aa[[i]][ind,j][order(true)]
      data_plot <- c(data_plot, True, imputed)
    }
  }
  len <- length(True)
  length(data_plot)
  df <- data.frame(data_plot)
  names(df) <- "Values"
  if (ncol(aa[[2]]) == 2) {
    meth2 <- c("GMDI", "TBMDE" , "mice",  "Hmisc", "Amelia" , "mi")
    df$var <- rep(c("x","y"), rep(length(data_plot)/2, 2))
    row = 2
    meth <- c("True", "GMDI", "True","TBMDE","True", "mice", "True","Hmisc","True","Amelia","True", "mi")
  } else {
    meth2 <- c("GMDI", "TBMDE" , "mice",  "Hmisc", "missForest", "Amelia" , "mi")
    row = 7
    df$var <- rep(paste0("x", 1:4), rep(length(data_plot)/4, 4))
    meth <- c("True", "GMDI", "True","TBMDE","True", "mice", "True","Hmisc","True", "missForest", "True","Amelia","True", "mi")
  }
  df$method <- rep(rep(meth, rep(len, length(meth))), ncol(aa[[2]]))
  df$Index <- rep(1:len, length(data_plot)/len)
  df$compare <- rep(rep(meth2, rep(len*2, length(meth2))), ncol(aa[[2]]))
  dim(df)
  head(df)
  ggplot(data = df) + 
    geom_line(mapping = aes(x = Index, y = Values, color = method), size=1) + 
    facet_wrap(~ compare+var, nrow = row, scales = "free")
  ggsave(paste0("errorplot_n",length(data_plot),"_nCol", ncol(aa[[2]]), ".png"))
  
  gibbs_plot <- c()
  for (j in 1:ncol(aa[[2]])) {
    pred_true = pred_new(aa,j,d[[1]],d[[2]], d[[3]])
    y.pred = pred_true$xj.pred
    if(length(y.pred)!=0){
      y.pred.gibbs.l.new=apply(y.pred,1,quantile,prob=0.025)
      y.pred.gibbs.new=apply(y.pred,1,mean)
      y.pred.gibbs.u.new=apply(y.pred,1,quantile,prob=0.975)
      true = pred_true$true
      True = sort(true)
      new = y.pred.gibbs.new[order(true)]
      new.l <- y.pred.gibbs.l.new[order(true)]
      new.u <- y.pred.gibbs.u.new[order(true)]
      # plot(1:length(true),sort(true),"l",col="green")
      # lines(1:length(true),y.pred.gibbs.new[order(true)],col="blue")
      # lines(1:length(true),y.pred.gibbs.l.new[order(true)],col="blue",lty=2)
      # lines(1:length(true),y.pred.gibbs.u.new[order(true)],col="blue",lty=2)
    }
    pred_true = pred_new(aa,j,o[[1]],o[[2]], o[[3]])
    y.pred = pred_true$xj.pred
    if(length(y.pred)!=0){
      y.pred.gibbs.l=apply(y.pred,1,quantile,prob=0.025)
      y.pred.gibbs=apply(y.pred,1,mean)
      y.pred.gibbs.u=apply(y.pred,1,quantile,prob=0.975)
      old = y.pred.gibbs[order(true)]
      old.l <- y.pred.gibbs.l[order(true)]
      old.u <- y.pred.gibbs.u[order(true)]
      #true = pred_true$true
      # plot(1:length(true),sort(true),"l",col="green")
      # lines(1:length(true),y.pred.gibbs[order(true)],col="red")
      # lines(1:length(true),y.pred.gibbs.l[order(true)],col="red",lty=2)
      # lines(1:length(true),y.pred.gibbs.u[order(true)],col="red",lty=2)
    }
    gibbs_plot <- c(gibbs_plot, True, new, True, old, new.l, new.u, old.l, old.u)
  }
  df2 <- data.frame(gibbs_plot)
  names(df2) <- "Values"
  df2$quantile <- rep(rep(c("True", "GMDI", "True","TBMDE", "2.5%", "97.5%", "2.5%", "97.5%"), rep(len, 8)), ncol(aa[[2]]))
  if ( ncol(aa[[2]]) == 2) {
    df2$var <- rep(c("x","y"), rep(320, 2))
  } else {
    df2$var <- rep(paste0("x", 1:4), rep(length(gibbs_plot)/ncol(aa[[2]]), ncol(aa[[2]])))
  }
  
  df2$Index <- rep(1:len, 8*ncol(aa[[2]]))
  df2$compare <- rep(rep(c("Predict & True","Quantile"), c(len*4,len*4)), ncol(aa[[2]]))
  df2$compare2 <- rep(rep(c("GMDI","TBMDE","GMDI","TBMDE"), rep(len*2, 4) ), ncol(aa[[2]]))
  dim(df2)
  head(df2)
  ggplot(data = df2) + 
    geom_line(mapping = aes(x = Index, y = Values, linetype = compare, color = quantile ), size=1) + 
    facet_wrap(~ compare2+var, nrow = 2, scales = "free")
  ggsave(paste0("quantileplot_n",length(data_plot),"_nCol", ncol(aa[[2]]), ".png"))
}


#2-dim data
n = 100
miss_prop = 0.4
x=rnorm(n,0,2)
y=mu.true(x)+sigma.true(x)*rnorm(n)
miss_x_ind = sample(1:n, size =round(miss_prop*n),  replace = FALSE)
miss_y_ind = sample((1:n)[-miss_x_ind], size =round(miss_prop*n),  replace = FALSE)
x_miss = x; y_miss = y
x_miss[miss_x_ind] = NA; y_miss[miss_y_ind] = NA
raw_data=cbind(x,y); miss_data=cbind(x_miss,y_miss)

# Get the number of NA's in each column so as to calculate the MSE
NA_num <- apply(is.na(miss_data), 2, sum)

#
tempData <- mice(miss_data, m=5,meth='pmm',seed=500, print=F)
completedData <- mice::complete(tempData, 1)
#
x_miss <- miss_data[,1]
y_miss <- miss_data[,2]
hmisc <- aregImpute(~x_miss+y_miss)
x_hmisc <- apply(hmisc$imputed[[1]],1,mean)
y_hmisc <- apply(hmisc$imputed[[2]],1,mean)
x_miss[is.na(x_miss)] <- x_hmisc
y_miss[is.na(y_miss)] <- y_hmisc
#
#rf.imp <- missForest(miss_data)$ximp
# 
#library(imputeR)
#i.imp <- impute(miss_data1, lmFun="lassoR")$imp
#
m = 5 #m is the number of imputations, default is  5
a.out <- amelia(miss_data, m=m) 
a.imp <- a.out$imputations[[1]]
for(i in 2:m) {
  a.imp <- a.imp+a.out$imputations[[i]]
}
a.imp <- a.imp/m
#
mi.out <- mi(missing_data.frame(miss_data), seed = 500)
mi.imp <- mi::complete(mi.out)
nchain <- length(mi.imp)
p = dim(raw_data)[2]
m.imp <- mi.imp[[1]][,1:p]
for(i in 2:nchain) 
  m.imp = m.imp+mi.imp[[i]][,1:p]
m.imp <- as.matrix(m.imp/nchain)
#### store raw data, missing data and imputated data from different imputation methods
aa = list(raw = raw_data, miss = miss_data, mice.imp=as.matrix(completedData),
          hmisc.imp = cbind(x_miss,y_miss),
          am.imp = a.imp, mi.imp = m.imp)
n.cl <- detectCores() # dectect the number of the cores in the local PC
cl <- makeCluster(n.cl-1) # use (n.cl-1) cores in the machine
m_5 = cv_miss_new3(aa[[2]], 5, cl) 
com_data=aa[[2]][complete.cases(aa[[2]]), ]
m_5_old = cv_miss_new3(com_data, 5, cl)
plt(aa, m_5, m_5_old, com_data, d, o)

# data: airquality data
miss_prop = 0.4
data = airquality
dataT <- data[complete.cases(data), 1:4]
data <- dataT
x = data[,1]; y=data[,2]; z=data[,3]; q=data[,4]
n = nrow(data)
miss_x_prop <- miss_y_prop <- miss_z_prop <- miss_q_prop <- miss_prop
miss_x_ind = sample(1:n, size =round(miss_x_prop*n),  replace = FALSE)
miss_y_ind = sample(1:n, size =round(miss_y_prop*n),  replace = FALSE)
miss_z_ind = sample(1:n, size =round(miss_z_prop*n),  replace = FALSE)
miss_q_ind = sample(1:n, size =round(miss_z_prop*n),  replace = FALSE)
x_miss = x; y_miss = y; z_miss=z; q_miss=q
x_miss[miss_x_ind] = NA; y_miss[miss_y_ind] = NA; z_miss[miss_z_ind] = NA; q_miss[miss_q_ind] = NA
raw_data=cbind(x,y,z,q); miss_data=cbind(x_miss,y_miss,z_miss,q_miss)
# raw_data1=miss_data1=NULL
# for(i in 1:n){
#   if(sum(is.na(miss_data[i,]))!=4){
#     raw_data1=rbind(raw_data1,raw_data[i,])
#     miss_data1=rbind(miss_data1,miss_data[i,])
#   }
# }

# delete the rows which are all NA's
ind_na <- rowSums(is.na(miss_data))!=ncol(miss_data)
miss_data1 <- miss_data[ind_na, ]
raw_data1 <- raw_data[ind_na, ]

# Get the number of NA's in each column so as to calculate the MSE
NA_num <- apply(is.na(miss_data1), 2, sum)

#
tempData <- mice(miss_data1, m=5,meth='pmm',seed=500, print=F)
completedData <- mice::complete(tempData, 1)
#
x_miss <- miss_data1[,1]
y_miss <- miss_data1[,2]
z_miss <- miss_data1[,3]
q_miss <- miss_data1[,4]
hmisc <- aregImpute(~x_miss+y_miss+z_miss+q_miss)
x_hmisc <- apply(hmisc$imputed[[1]],1,mean)
y_hmisc <- apply(hmisc$imputed[[2]],1,mean)
z_hmisc <- apply(hmisc$imputed[[3]],1,mean)
q_hmisc <- apply(hmisc$imputed[[4]],1,mean)
x_miss[is.na(x_miss)] <- x_hmisc
y_miss[is.na(y_miss)] <- y_hmisc
z_miss[is.na(z_miss)] <- z_hmisc
q_miss[is.na(q_miss)] <- q_hmisc
#
rf.imp <- missForest(miss_data1)$ximp
# 
#library(imputeR)
#i.imp <- impute(miss_data1, lmFun="lassoR")$imp
#
m = 5 #m is the number of imputations, default is  5
a.out <- amelia(miss_data1, m=m) 
a.imp <- a.out$imputations[[1]]
for(i in 2:m) {
  a.imp <- a.imp+a.out$imputations[[i]]
}
a.imp <- a.imp/m
#
mi.out <- mi(missing_data.frame(miss_data1), seed = 500)
mi.imp <- mi::complete(mi.out)
nchain <- length(mi.imp)
p = dim(raw_data1)[2]
m.imp <- mi.imp[[1]][,1:p]
for(i in 2:nchain) 
  m.imp = m.imp+mi.imp[[i]][,1:p]
m.imp <- as.matrix(m.imp/nchain)
#### store raw data, missing data and imputated data from different imputation methods
aa = list(raw = raw_data1, miss = miss_data1, mice.imp=as.matrix(completedData),
          hmisc.imp = cbind(x_miss,y_miss,z_miss,q_miss),
          rf.imp = rf.imp, am.imp = a.imp, mi.imp = m.imp)
n.cl <- detectCores() # dectect the number of the cores in the local PC
cl <- makeCluster(n.cl-1) # use (n.cl-1) cores in the machine
m_5 = cv_miss_new3(aa[[2]], 5, cl) 
com_data=aa[[2]][complete.cases(aa[[2]]), ]
m_5_old = cv_miss_new3(com_data, 5, cl)


p=ncol(aa[[2]])
init2=rep(1,p)
init1_5 = rep(1/m_5,m_5);
for (i in 1:p) {
  y <- com_data[,i]
  init2[i] = (density(y)$bw)^2
}
# NEW LAMBDA
d=density_estimate_new(aa[[2]],m_5,N_burn=100,init1_5,init2,N_iter=100,N_burn_out=0)
theta_new_5=d[[1]]; knots_new_5=d[[2]]; lambdas_new_5=d[[3]]
# OLD LAMBDA
init1_5_old = rep(1/m_5_old,m_5_old);
o=density_estimate_new(com_data, m_5_old,N_burn=100,init1_5_old,init2,N_iter=100,N_burn_out=0)


plt(aa, m_5, m_5_old, com_data, d, o)


# data: iris data
miss_prop = 0.4
data = iris
dataT <- data[complete.cases(data), 1:4]
data <- dataT[1:150,1:4]
x = data[,1]; y=data[,2]; z=data[,3]; q=data[,4]
n = nrow(data)
miss_x_prop <- miss_y_prop <- miss_z_prop <- miss_q_prop <- miss_prop
miss_x_ind = sample(1:n, size =round(miss_x_prop*n),  replace = FALSE)
miss_y_ind = sample(1:n, size =round(miss_y_prop*n),  replace = FALSE)
miss_z_ind = sample(1:n, size =round(miss_z_prop*n),  replace = FALSE)
miss_q_ind = sample(1:n, size =round(miss_z_prop*n),  replace = FALSE)
x_miss = x; y_miss = y; z_miss=z; q_miss=q
x_miss[miss_x_ind] = NA; y_miss[miss_y_ind] = NA; z_miss[miss_z_ind] = NA; q_miss[miss_q_ind] = NA
raw_data=cbind(x,y,z,q); miss_data=cbind(x_miss,y_miss,z_miss,q_miss)
# raw_data1=miss_data1=NULL
# for(i in 1:n){
#   if(sum(is.na(miss_data[i,]))!=4){
#     raw_data1=rbind(raw_data1,raw_data[i,])
#     miss_data1=rbind(miss_data1,miss_data[i,])
#   }
# }

# delete the rows which are all NA's
ind_na <- rowSums(is.na(miss_data))!=ncol(miss_data)
miss_data1 <- miss_data[ind_na, ]
raw_data1 <- raw_data[ind_na, ]

# Get the number of NA's in each column so as to calculate the MSE
NA_num <- apply(is.na(miss_data1), 2, sum)

#
tempData <- mice(miss_data1, m=5,meth='pmm',seed=500, print=F)
completedData <- mice::complete(tempData, 1)
#
x_miss <- miss_data1[,1]
y_miss <- miss_data1[,2]
z_miss <- miss_data1[,3]
q_miss <- miss_data1[,4]
hmisc <- aregImpute(~x_miss+y_miss+z_miss+q_miss)
x_hmisc <- apply(hmisc$imputed[[1]],1,mean)
y_hmisc <- apply(hmisc$imputed[[2]],1,mean)
z_hmisc <- apply(hmisc$imputed[[3]],1,mean)
q_hmisc <- apply(hmisc$imputed[[4]],1,mean)
x_miss[is.na(x_miss)] <- x_hmisc
y_miss[is.na(y_miss)] <- y_hmisc
z_miss[is.na(z_miss)] <- z_hmisc
q_miss[is.na(q_miss)] <- q_hmisc
#
rf.imp <- missForest(miss_data1)$ximp
# 
#library(imputeR)
#i.imp <- impute(miss_data1, lmFun="lassoR")$imp
#
m = 5 #m is the number of imputations, default is  5
a.out <- amelia(miss_data1, m=m) 
a.imp <- a.out$imputations[[1]]
for(i in 2:m) {
  a.imp <- a.imp+a.out$imputations[[i]]
}
a.imp <- a.imp/m
#
mi.out <- mi(missing_data.frame(miss_data1), seed = 500)
mi.imp <- mi::complete(mi.out)
nchain <- length(mi.imp)
p = dim(raw_data1)[2]
m.imp <- mi.imp[[1]][,1:p]
for(i in 2:nchain) 
  m.imp = m.imp+mi.imp[[i]][,1:p]
m.imp <- as.matrix(m.imp/nchain)
#### store raw data, missing data and imputated data from different imputation methods
aa = list(raw = raw_data1, miss = miss_data1, mice.imp=as.matrix(completedData),
          hmisc.imp = cbind(x_miss,y_miss,z_miss,q_miss),
          rf.imp = rf.imp, am.imp = a.imp, mi.imp = m.imp)
n.cl <- detectCores() # dectect the number of the cores in the local PC
cl <- makeCluster(n.cl-1) # use (n.cl-1) cores in the machine
m_5 = cv_miss_new3(aa[[2]], 5, cl) 
com_data=aa[[2]][complete.cases(aa[[2]]), ]
m_5_old = cv_miss_new3(com_data, 5, cl)

p=ncol(aa[[2]])
init2=rep(1,p)
init1_5 = rep(1/m_5,m_5);
for (i in 1:p) {
  y <- com_data[,i]
  init2[i] = (density(y)$bw)^2
}
# NEW LAMBDA
d=density_estimate_new(aa[[2]],m_5,N_burn=100,init1_5,init2,N_iter=100,N_burn_out=0)
theta_new_5=d[[1]]; knots_new_5=d[[2]]; lambdas_new_5=d[[3]]
# OLD LAMBDA
init1_5_old = rep(1/m_5_old,m_5_old);
o=density_estimate_new(com_data, m_5_old,N_burn=100,init1_5_old,init2,N_iter=100,N_burn_out=0)



plt(aa, m_5, m_5_old, com_data,d, o)



